Self-consistent Modeling of Inductively Coupled Plasma Discharges

The purpose of this work is the development of a self-consistent multi-physics modeling framework for ICP discharges. Unlike a monolithic approach, the hydrodynamics and electromagnetic field are handled by separate solvers, all developed within the Center for Hypersonics and Entry Systems Studies (CHESS) at the University of Illinois. Hydrodynamics is modeled using HEGEL , a finite volume solver for non-equilibrium plasmas. This solver is interfaced with the PLATO library, which is responsible for evaluating all plasma-related quantities (e.g., thermodynamic and transport properties). The electric field is handled by FLUX , a finite element solver. Coupling is realized using the PRE CICE open-source library. Applications are here presented and discussed to demonstrate the effectiveness of the proposed modeling strategy.

==> pics/fixbb.sh <==

#!/bin/bash

# This is fixbb version 0.31.  Copyright 2000 by Jeff Spirko.
# Redistributable under the GNU General Public License.
# See http://topquark.dhs.org/~spirko/fixbb/

# Changes by Petr Mikulik:
#   -  8.  9. 2000: working file in the $TMP directory; remove backup file
#   - 18. 10. 2000: AWKPARSEBB to support multiple-page (non-EPS) documents
#   - 26. 10. 2000: error if bounding box not determined (GS < 5.50 or empty
#     pages); page status info added

# Options for ghostscript to print the BoundingBox without other junk.
GSOPTS="-dQUIET -dBATCH -dNOPAUSE -sDEVICE=bbox"
export GSOPTS

# Original awk program, checks each line of the file
#AWKPROG='{ if ($1 == "%%BoundingBox:") 
#  print $1, ENVIRON["bbox"]; 
#  else print;}'

# Slightly faster version, doesn't bother looking after finding a BoundingBox.
# What happens if there is more than one BoundingBox?  Can this happen?
AWKPROG='
	(found) { print; next }
	$1 == "%%BoundingBox:" { print $1, ENVIRON["bbox"]; found=1; next }
	{ print }
	'

# Finds min and max of the 4 numbers after the "%%BoundingBox:" label
AWKPARSEBB='
	BEGIN { x1=99999; y1=99999; x2=0; y2=0; page=0 }
	$1!= "%%BoundingBox:" { next }
	$2<0 || $3<0 { next }
	x1>$2 { x1=$2 }
	y1>$3 { y1=$3 }
	x2<$4 { x2=$4 }
	y2<$5 { y2=$5 }
	{ page++; printf "Page " page ": " $0 "  max = " x1 " " y1 " " x2 " " y2  "  \t\r" >"/dev/stderr" }
	END { printf "\t\t\t\t\t\t\t\r" >"/dev/stderr"
	      print x1 " " y1 " " x2 " " y2 }
	'

export bbox

# Each command-line argument is assumed to be a file to process
for FILE in $* ; do

#  BAK=${FILE}~
#  if [ "$TMP" = "" ]; then TMP="."; fi; BAK=$TMP\fixbb__.ps
  BAK='fixbb$$.ps'

  # Get the correct BoundingBox from ghostscript.
  # Old: bbox=`gs ${GSOPTS} ${FILE} 2>&1 | gsort | head -1 | cut -d\  -f 2-`
  bbox=`/usr/bin/gs ${GSOPTS} ${FILE} 2>&1 | awk "$AWKPARSEBB"`

  case $bbox in
    "99999 99999 0 0")
	echo "Bounding box was NOT determined (empty pages or Ghostscript >= 5.50 required)"
	exit ;;
  esac

  echo "Bounding box for \""$FILE"\" is: "$bbox

  # Save the old version of the file
  mv $FILE $BAK

  # Create the new version, replacing the old BoundingBox
  awk "$AWKPROG" $BAK > $FILE

  case `uname` in 
    "OS/2") dos2unix $FILE ;;
  esac

  # delete the backup file
  rm -f $BAK

done


==> pics/make_plot.sh <==
#!/bin/bash
set -e

NAME=$1
TEX_FILE=$NAME.tex
DVI_FILE=$NAME.dvi
EPS_FILE=$NAME.eps
PS_FILE=$NAME.ps
PDF_FILE=$NAME.pdf

rm -f *.ps *.dvi   
latex $TEX_FILE

#Check if eps and pdf exists
if [ -f $EPS_FILE ]
then	
  rm -f $EPS_FILE
fi  

if [ -f $PDF_FILE ]
then	
  rm -f $PDF_FILE
fi  

dvips $DVI_FILE
ps2eps $PS_FILE
./fixbb.sh $EPS_FILE
epstopdf $EPS_FILE
rm -f *.log *.dvi *.ps

